A temporally adaptive hybridized discontinuous Galerkin method for time-dependent compressible flows

The potential of the hybridized discontinuous Galerkin (HDG) method has been recognized for the computation of stationary flows. Extending the method to time-dependent problems can, e.g., be done by backward difference formulae (BDF) or diagonally implicit Runge-Kutta (DIRK) methods. In this work, we investigate the use of embedded DIRK methods in an HDG solver, including the use of adaptive time-step control. Numerical results demonstrate the performance of the method for both linear and nonlinear (systems of) time-dependent convection-diffusion equations.

==> iban_pruef.m <==
function res = iban_pruef(blz, kto)

    % D = 13
    % E = 14
    
    bban = blz * 10^10 + kto;
    
    iban = bban * 10^6 + 131400
    
    res  = mod(iban, 97)

end
